When Does the Best Sampling Temperature Rise with the Budget? Sufficient Conditions for Pass@k

The temperature that maximizes pass@$k$ is often low for a small sampling budget and higher for a large budget. This pattern has been reported from Codex through recent multi-sample inference studies. It is not an algebraic property of pass@$k$: as Slocum et al. (ICLR 2025) observe, for one fixed task the maximizing temperature is independent of $k$. Building on that fixed-task observation and the hard/easy-task explanation, we give a formal population-level sufficient condition for the aggregate pattern. For task $X$, let $p_t(X)$ be one-sample success probability at temperature $t$, and define the conditional log-success response $m_t(u)=\mathbb{E}[\dot p_t(X)\mid p_t(X)=u]/u$. If $m_t(u)$ is nonincreasing in current success probability, then the normalized temperature derivative of aggregate pass@$k$ is nondecreasing in $k$. Consequently, derivative signs are nested across budgets; if each temperature-performance curve is strictly single-peaked, its unique maximizer is nondecreasing in $k$. The proof identifies the mechanism as a monotone-likelihood-ratio power tilt toward lower-success tasks. We derive a closed-form two-stratum phase diagram, including upward and downward regimes, and show that the marginal temperature derivative admits an exact $\mathrm{Beta}(2,k)$ kernel representation whose kernel concentrates at one-sample success of order $1/k$. Interpreting that scale as task-level localization additionally requires a regular, nonvanishing density-response factor near zero. A signed-moment representation yields diagnostic shape restrictions, while a short appendix records exact discrete refinements of the existing multi-configuration allocation formulation. No language model is trained, and no model query is used as an experimental measurement: the contribution is a conditional theory of an established empirical phenomenon, with assumptions that can be tested in future work.

==> anc/REPRODUCIBILITY.txt <==
REPRODUCIBILITY FROM THE EXTRACTED ARXIV SOURCE PACKAGE

This theory package makes no model, API, network, training, or benchmark call.
The checks use deterministic analytical constructions.

Tested environment:

  Windows PowerShell
  Python 3.12.13 (Python 3.10 or newer is supported)
  ReportLab 4.4.9 (figure regeneration only)
  Tectonic 0.16.9 (manuscript build)

From the extracted source root, run:

  python anc/passk_temperature_theory/verify_theory.py

For the 16-test suite on PowerShell:

  $env:PYTHONPATH='anc'
  python -m unittest passk_temperature_theory.test_verify_theory passk_temperature_theory.test_extended_theory -v

On POSIX shells, replace the first line with:

  PYTHONPATH=anc python -m unittest passk_temperature_theory.test_verify_theory passk_temperature_theory.test_extended_theory -v

Repeat the verifier and test suite with Python's -O flag. The verifier must
finish with `status: all checks passed`, and all 16 tests must pass in both
modes.

To regenerate the vector figure:

  python -m pip install "reportlab==4.4.9"
  python anc/passk_temperature_theory/make_figure.py --output temperature_theory.pdf

To build the manuscript from the extracted source root:

  tectonic main.tex --keep-logs --keep-intermediates

The isolated build must produce a 13-page PDF with no undefined references or
citations. The analytical tests use only the Python standard library; ReportLab
is not required unless the figure is regenerated.


==> anc/THEORY_NOTES.txt <==
# Temperature moves with the budget: theorem package

## 1. Setup

Let (X\sim\mu) denote a benchmark task. For a decoding temperature or other
one-dimensional exploration control (t\in I\subset\mathbb R), let
(p_t(X)\in[0,1]) be the probability that one completion is accepted by a
perfect verifier. Conditional on (X) and (t), completions are independent.
Write (q_t=1-p_t). Aggregate pass@k is

\[
A_k(t)=\mathbb E[1-q_t(X)^k]. \tag{1}
\]

For the derivative results, fix an interior operating point with
(0<p_t(X)<1) almost surely, (\mathbb E|\dot p_t(X)|<\infty), and justified
differentiation under the expectation. Boundary extensions require separate
one-sided derivatives and dominated-limit conditions.

## 2. Background: fixed-task budget invariance

This elementary observation was stated explicitly by Slocum, Parker-Sartori,
and Hadfield-Menell in [Appendix C of their ICLR 2025
paper](https://proceedings.iclr.cc/paper_files/paper/2025/file/3df1eca840e82b11bbc33f68c773c38e-Paper-Conference.pdf).
It is background for the conditional ordering result below, not a novelty claim.

**Proposition 1 (budget invariance for one task).** For every fixed task (x)
and every integer (k\ge1),

\[
\operatorname*{arg\,max}_{t\in I}
\{1-(1-p_t(x))^k\}
=\operatorname*{arg\,max}_{t\in I}p_t(x).
\]

Consequently, if all tasks share the same ordering of temperatures by
one-sample success, aggregate temperature rankings cannot depend on (k).

**Proof.** The function (u\mapsto1-(1-u)^k) is strictly increasing on
([0,1]). Apply it to (p_t(x)). If every task has the same ordering, taking
expectations preserves every pairwise inequality. \(\square\)

This result makes the often-used phrase "larger k rewards diversity" incomplete:
within the conditional-i.i.d. model, duplicates are already represented in
(p_t(x)). A changing aggregate optimum must come from heterogeneous
temperature responses across tasks, or from dependence, changing decoders, or
an imperfect verifier.

## 3. The derivative is a moving difficulty tilt

Differentiating (1) gives

\[
A_k'(t)=k\,\mathbb E[q_t^{k-1}\dot p_t]. \tag{2}
\]

On tasks with (p_t>0), define the pointwise log-success response, or
semi-elasticity,
(e_t=\dot p_t/p_t). Let (P=p_t(X)) and, for (p>0), define

\[
m_t(p)=\frac{\mathbb E[\dot p_t\mid P=p]}{p}.
\]

This equals (\mathbb E[e_t\mid P=p]) whenever (e_t) is integrable, while
the displayed version only needs integrability of (\dot p_t).

Define a probability measure \(\nu_{k,t}\) by weighting tasks in proportion to
(P(1-P)^{k-1}). Then

\[
\operatorname{sign} A_k'(t)
=\operatorname{sign}\mathbb E_{\nu_{k,t}}[m_t(P)]. \tag{3}
\]

The next budget applies one additional factor (1-P), so

\[
\frac{d\nu_{k+1,t}}{d\nu_{k,t}}(p)
=\frac{1-p}{\mathbb E_{\nu_{k,t}}[1-P]}, \tag{4}
\]

which is decreasing in (p). Thus the marginal temperature calculation shifts
toward lower-success tasks as the budget grows.

**Theorem 2 (nested derivative signs).** Suppose (m_t(p)) is nonincreasing in
(p) for every fixed (t). Then

\[
\mathbb E_{\nu_{k+1,t}}[m_t(P)]
\ge \mathbb E_{\nu_{k,t}}[m_t(P)]. \tag{5}
\]

In particular,

\[
A_k'(t)\ge0\quad\Longrightarrow\quad A_{k+1}'(t)\ge0. \tag{6}
\]

**Proof.** From (4),

\[
\mathbb E_{\nu_{k+1,t}}m_t
-\mathbb E_{\nu_{k,t}}m_t
=\frac{\operatorname{Cov}_{\nu_{k,t}}(m_t(P),1-P)}
       {\mathbb E_{\nu_{k,t}}[1-P]}.
\]

Both (m_t(P)) and (1-P) are nonincreasing functions of (P), so their
covariance is nonnegative. Equation (3) then gives (6). \(\square\)

The assumption is a testable hard-task-benefit condition: a proportional
increase in temperature helps low-success tasks at least as much as it helps
high-success tasks. It is not implied by pass@k itself. The conventional
temperature elasticity is (t e_t); at fixed positive (t), this factor does not
change the cross-task order.

**Corollary 3 (monotone optimal temperature).** In addition to Theorem 2,
suppose every (A_k) is differentiable and strictly single-peaked on (I), with
unique maximizer (t_k\). Then

\[
t_{k+1}\ge t_k. \tag{7}
\]

**Proof.** At an interior (t_k), (A_k'(t_k)=0), so Theorem 2 gives
(A_{k+1}'(t_k)\ge0). Strict single-peakedness places (t_k) weakly to the left
of the next maximizer. If (t_k) is the lower boundary, the conclusion is
immediate. If it is the upper boundary, sign nesting throughout the interior
forces the next maximizer to the same upper boundary. \(\square\)

Neither single-peakedness nor decreasing (m_t(p)) is automatic. If either
fails, the optimal temperature can move down, oscillate, or be nonunique.

## 4. Which tasks control a budget?

If (P) has density (f_t), equation (2) becomes

\[
A_k'(t)=\frac{1}{k+1}
\mathbb E_{Z_k\sim\mathrm{Beta}(2,k)}[m_t(Z_k)f_t(Z_k)]. \tag{8}
\]

The Beta kernel itself has mode (1/k), mean (2/(k+2)), and concentrates at
one-draw success of order (1/k). Equation (8) averages the density-response
factor (h_t(u)=m_t(u)f_t(u)) against that kernel. Kernel concentration alone
does not imply that the nonzero task-level contribution is centered at the same
scale. That interpretation is justified, for example, when (h_t) is continuous
with a finite nonzero limit near zero. If (h_t) vanishes or varies rapidly there,
or if the success distribution is supported away from zero, the nonzero
contribution can come from a different scale. A finite benchmark need not have
a smooth density at all.

## 5. Exact two-task phase transition

Let (t\in[0,1]), with equal mass on an easy and a hard task, and set

\[
p_E(t)=a-bt,\qquad p_H(t)=c+dt, \tag{9}
\]

where these probabilities remain in ((0,1)), (a>c), and (b>d>0). Increasing
temperature hurts the easy task but helps the hard task, with a larger absolute
one-draw loss on the easy task.

**Proposition 4 (closed-form optimizer).** For (k=1), (t_1=0). For (k>1),
(A_k(t)) is strictly concave and its maximizer is

\[
t_k=\Pi_{[0,1]}\!\left(
\frac{(1-c)-r_k(1-a)}{d+r_kb}
\right),
\qquad
r_k=\left(\frac bd\right)^{1/(k-1)}, \tag{10}
\]

where \(\Pi_{[0,1]}\) clips to the interval. The sequence (t_k) is
nondecreasing, and

\[
\lim_{k\to\infty}t_k
=\Pi_{[0,1]}\!\left(\frac{a-c}{b+d}\right). \tag{11}
\]

**Proof.** For (k>1),

\[
A_k'(t)=\frac{k}{2}\left[
-b(1-a+bt)^{k-1}+d(1-c-dt)^{k-1}\right].
\]

Its derivative is strictly negative, so (A_k) is strictly concave. Equating
the bracket to zero yields (10). Since (b/d>1), (r_k) decreases to one. The
unclipped expression in (10) has derivative

\[
-\frac{d(1-a)+b(1-c)}{(d+rb)^2}<0
\]

with respect to (r); hence it increases with (k). Clipping preserves
monotonicity, and setting (r=1) gives (11). For (k=1), the derivative is
((d-b)/2<0). \(\square\)

For (a=0.60,b=0.30,c=0.25,d=0.15), the exact formula gives (t_1=t_2=0),
(t_3\approx0.321), (t_5\approx0.541), (t_{10}\approx0.671), and
(t_\infty=7/9\).

## 6. Multiple temperatures under one budget

For a schedule \(\mathbf t=(t_1,\ldots,t_k)\), assume that draws are
independent conditional on (X), including when their temperatures differ. Then

\[
A(\mathbf t)=1-\mathbb E\prod_{j=1}^k q_{t_j}(X). \tag{12}
\]

For a finite temperature grid (i=1,\ldots,m), let (n_i\ge0) be relaxed
counts summing to (k). Assume that, for some (\varepsilon>0),
(q_i(X)\in[\varepsilon,1]) almost surely for every (i). The aggregate failure
objective is

\[
F(\mathbf n)=\mathbb E\exp\!\left(
\sum_{i=1}^m n_i\log q_i(X)\right). \tag{13}
\]

**Background proposition (convex allocation problem).** (F) is convex on the count simplex.
At any relaxed optimum, all active temperatures have the same marginal

\[
\partial_{n_i}F
=\mathbb E\!\left[
\left(\prod_jq_j(X)^{n_j}\right)\log q_i(X)
\right], \tag{14}
\]

and every inactive temperature has a weakly larger marginal. Thus temperature
mixing is an ordinary convex resource-allocation effect: different settings can
cover task strata that fail under the others.

**Proof.** For each task, the integrand in (13) is the exponential of an affine
function of \(\mathbf n\), hence convex. Expectation preserves convexity. The
uniform lower bound makes every (\log q_i) finite and bounded, so differentiation
passes through the expectation and the displayed marginals are finite. The
marginal statement is the KKT condition for minimizing (F) on the simplex.
\(\square\)

### Exact two-task, two-temperature allocation

Let easy-task failure probabilities under low and high temperatures satisfy
(0<a<c\le1), and hard-task failures satisfy (0<d<b\le1). Let the easy-task
mass satisfy (0<w<1).
With (n) high-temperature and (k-n) low-temperature samples,

\[
F_k(n)=w a^{k-n}c^n+(1-w)b^{k-n}d^n. \tag{15}
\]

Define (r_E=c/a>1) and (r_H=d/b<1).

**Theorem 6 (exact mixed allocation and strict-mixing gate).** The continuous
extension of (F_k(n)) is strictly convex. Its unconstrained minimizer is

\[
n_k^{\rm cont}=
\frac{
\log\!\left(
\frac{(1-w)b^k[-\log r_H]}{w a^k\log r_E}
\right)}
{\log(r_E/r_H)}. \tag{16}
\]

After clipping to ([0,k]), an integer optimum is one of the two adjacent
integers. A mixed integer schedule strictly beats both homogeneous schedules if

\[
w a^{k-1}(c-a)<(1-w)b^{k-1}(b-d) \tag{17}
\]

and

\[
w c^{k-1}(c-a)>(1-w)d^{k-1}(b-d). \tag{18}
\]

**Proof.** Equation (15) is
(w a^k r_E^n+(1-w)b^k r_H^n), a strictly convex sum of two exponentials.
Setting its derivative to zero gives (16). Convexity implies the integer
minimizer lies at a neighboring integer. Equation (17) is exactly
(F_k(1)<F_k(0)), while (18) is (F_k(k-1)<F_k(k)). Hence neither endpoint can
be optimal, and strict discrete convexity puts the optimum in the interior.
\(\square\)

For (w=1/2,(a,c)=(0.1,0.8),(b,d)=(0.9,0.5)), and (k=10), both inequalities
hold. The best schedule uses eight high-temperature samples and has failure
probability about (0.00242), versus about (0.17434) for all-low and (0.05418)
for all-high sampling.

## 7. Derivative tomography

Fix (t), assume \(\mathbb E|\dot p_t|<\infty\), and define the signed measure

\[
\sigma_t(B)=\mathbb E[\dot p_t(X)\,\mathbf 1\{q_t(X)\in B\}]
\]

on ([0,1]). From (2),

\[
g_j(t):=\frac{A_{j+1}'(t)}{j+1}
=\int_0^1q^j\,d\sigma_t(q),\qquad j=0,1,\ldots. \tag{19}
\]

**Proposition 7 (identification and shape restrictions).** The full derivative
sequence \(\{g_j(t)\}_{j\ge0}\) uniquely determines \(\sigma_t\). If increasing
temperature weakly helps every task, then for all (j,r\ge0),

\[
(-1)^r\Delta^r g_j(t)
=\mathbb E[q_t^j p_t^r\dot p_t]\ge0. \tag{20}
\]

**Proof.** Equation (19) gives all polynomial moments of a finite signed measure
on a compact interval. Polynomials are dense in (C[0,1]), so equality of all
moments implies equality of signed measures. Repeated finite differencing gives
(20). \(\square\)

This is population-level identification of signed temperature response by
current failure rate. It does not recover individual tasks that share the same
(q_t), and finite noisy budgets require a regularized moment inversion.

## 8. A logit-level microfoundation

Let \(\pi_t(y\mid x)\) be a probability mass function on a fixed countable
support and assume that \(t\mapsto\pi_t(\cdot\mid x)\) is differentiable at the
operating point as a map into \(\ell^1\), with \(p_t(x)>0\) and positive mass
on the declared support. Summation over the success set is a bounded linear
functional on \(\ell^1\), so differentiation passes through that sum; the
\(\ell^1\) derivative also makes the unconditional and accepted-set score
expectations finite. For success set \(C_x\), the score identity gives

\[
\partial_t\log p_t(x)
=\mathbb E_{\pi_t}[\partial_t\log\pi_t(Y\mid x)\mid Y\in C_x]. \tag{21}
\]

For the idealized global Gibbs family at \(t>0\), take \(s_x\) independent of
\(t\) and write

\[
\pi_t(y\mid x)=\frac{\exp(s_x(y)/t)}{Z_x(t)},
\qquad
Z_x(t)=\sum_y\exp(s_x(y)/t).
\]

Assume \(Z_x(t)\) is finite and differentiable in a neighborhood of the
operating point, differentiation may pass through the defining sums, and both
\(\mathbb E_t|s_x(Y)|\) and
\(\mathbb E_t[|s_x(Y)|\mid Y\in C_x]\) are finite. Then

\[
\partial_t\log p_t(x)
=\frac{\mathbb E_t[s_x(Y)]-\mathbb E_t[s_x(Y)\mid Y\in C_x]}{t^2}. \tag{22}
\]

Higher temperature therefore helps when successful outputs occupy lower-score
modes than the current average, and hurts when successful outputs already occupy
the highest-score modes. When the summed token score is integrable and
differentiation may pass through the path sum, tokenwise autoregressive
temperature has the analogous identity with a sum of prefix-conditional
centered logits. This supplies a
mechanism for the hard-task-benefit assumption without asserting that it holds
universally.

## 9. Falsifiable implications

1. If task-level log-success responses decrease with current success and every
   aggregate (A_k(t)) is strictly single-peaked, the population optimal
   temperature is nondecreasing in (k). Estimated or grid-selected optima may
   deviate because of sampling noise and discretization.
2. The Beta kernel in the temperature derivative moves to one-draw success of
   order (1/k). Predicting that tasks at that scale dominate additionally
   requires a regular, nonvanishing density-response factor near zero.
3. A mixed schedule is most useful when temperatures have oppositely signed
   advantages on task strata; uniformly ordered temperatures cannot benefit
   from mixing.
4. Violations of the Hausdorff sign pattern in (20) refute the hypothesis that
   a temperature increase helps all tasks at that operating point.
5. A downward-moving optimum is evidence against the hard-task-benefit or
   single-peakedness assumptions, not a contradiction of pass@k algebra.


==> anc/passk_temperature_theory/__init__.py <==
"""Theory package for budget-dependent pass@k sampling temperature."""


==> anc/passk_temperature_theory/make_figure.py <==
"""Generate the analytical three-panel figure for the paper.

The output is a vector PDF assembled directly with ReportLab.  Every curve is
computed from the closed-form models in the paper; no model calls or empirical
measurements are involved.
"""

from __future__ import annotations

import argparse
import math
from dataclasses import dataclass
from pathlib import Path
from typing import Callable, Iterable, Sequence

from reportlab.lib.colors import Color, HexColor
from reportlab.lib.units import inch
from reportlab.pdfgen import canvas


BLUE = HexColor("#0072B2")
ORANGE = HexColor("#E69F00")
GREEN = HexColor("#009E73")
RED = HexColor("#D55E00")
INK = HexColor("#20242A")
AXIS = HexColor("#626A73")
GRID = HexColor("#D8DCE1")
PALE_RED = HexColor("#F8EAE6")


def clip(value: float, low: float, high: float) -> float:
    return min(high, max(low, value))


def affine_optimum(
    k: int,
    *,
    mass_easy: float,
    easy_at_zero: float,
    easy_loss: float,
    hard_at_zero: float,
    hard_gain: float,
    low: float,
    high: float,
) -> float:
    """Exact pass@k optimizer for two affine task types.

    The task success probabilities are

        p_E(t) = easy_at_zero - easy_loss * t,
        p_H(t) = hard_at_zero + hard_gain * t.
    """
    if k < 1:
        raise ValueError("k must be a positive integer")
    if not 0.0 < mass_easy < 1.0:
        raise ValueError("mass_easy must lie in (0, 1)")

    failure_slope = mass_easy * easy_loss - (1.0 - mass_easy) * hard_gain
    if k == 1:
        if failure_slope > 0.0:
            return low
        if failure_slope < 0.0:
            return high
        return 0.5 * (low + high)

    failure_easy_zero = 1.0 - easy_at_zero
    failure_hard_zero = 1.0 - hard_at_zero
    ratio = (
        mass_easy * easy_loss / ((1.0 - mass_easy) * hard_gain)
    ) ** (1.0 / (k - 1))
    raw = (failure_hard_zero - ratio * failure_easy_zero) / (
        hard_gain + ratio * easy_loss
    )
    return clip(raw, low, high)


def beta_2_k_density(p: float, k: int) -> float:
    """Density of Beta(2,k), the normalized derivative difficulty kernel."""
    if not 0.0 <= p <= 1.0 or k < 1:
        return 0.0
    return k * (k + 1) * p * (1.0 - p) ** (k - 1)


@dataclass(frozen=True)
class Axes:
    left: float
    bottom: float
    width: float
    height: float
    x_min: float
    x_max: float
    y_min: float
    y_max: float

    def x(self, value: float) -> float:
        return self.left + self.width * (value - self.x_min) / (self.x_max - self.x_min)

    def y(self, value: float) -> float:
        return self.bottom + self.height * (value - self.y_min) / (self.y_max - self.y_min)


def draw_axes(
    pdf: canvas.Canvas,
    axes: Axes,
    *,
    x_ticks: Sequence[tuple[float, str]],
    y_ticks: Sequence[tuple[float, str]],
    x_label: str,
    y_label: str,
) -> None:
    pdf.saveState()
    pdf.setStrokeColor(AXIS)
    pdf.setFillColor(AXIS)
    pdf.setLineWidth(0.55)
    pdf.line(axes.left, axes.bottom, axes.left + axes.width, axes.bottom)
    pdf.line(axes.left, axes.bottom, axes.left, axes.bottom + axes.height)
    pdf.setFont("Helvetica", 7.0)

    for value, label in y_ticks:
        y = axes.y(value)
        if value != axes.y_min:
            pdf.setStrokeColor(GRID)
            pdf.setLineWidth(0.35)
            pdf.line(axes.left, y, axes.left + axes.width, y)
        pdf.setStrokeColor(AXIS)
        pdf.setLineWidth(0.5)
        pdf.line(axes.left - 2.2, y, axes.left, y)
        pdf.drawRightString(axes.left - 4.0, y - 2.4, label)

    for value, label in x_ticks:
        x = axes.x(value)
        pdf.line(x, axes.bottom, x, axes.bottom - 2.2)
        pdf.drawCentredString(x, axes.bottom - 10.0, label)

    pdf.setFont("Helvetica", 7.6)
    pdf.drawCentredString(axes.left + axes.width / 2.0, axes.bottom - 21.0, x_label)
    pdf.saveState()
    pdf.translate(axes.left - 25.0, axes.bottom + axes.height / 2.0)
    pdf.rotate(90)
    pdf.drawCentredString(0.0, 0.0, y_label)
    pdf.restoreState()
    pdf.restoreState()


def draw_curve(
    pdf: canvas.Canvas,
    axes: Axes,
    points: Iterable[tuple[float, float]],
    *,
    color: Color,
    width: float = 1.35,
    dash: tuple[float, ...] | None = None,
) -> None:
    path = pdf.beginPath()
    first = True
    for x_value, y_value in points:
        x = axes.x(x_value)
        y = axes.y(y_value)
        if first:
            path.moveTo(x, y)
            first = False
        else:
            path.lineTo(x, y)
    pdf.saveState()
    pdf.setStrokeColor(color)
    pdf.setLineWidth(width)
    if dash:
        pdf.setDash(*dash)
    pdf.setLineJoin(1)
    pdf.setLineCap(1)
    pdf.drawPath(path, stroke=1, fill=0)
    pdf.restoreState()


def draw_dashed_horizontal(
    pdf: canvas.Canvas, axes: Axes, value: float, label: str, color: Color
) -> None:
    y = axes.y(value)
    pdf.saveState()
    pdf.setStrokeColor(color)
    pdf.setFillColor(color)
    pdf.setLineWidth(0.65)
    pdf.setDash(2.4, 2.0)
    pdf.line(axes.left, y, axes.left + axes.width, y)
    pdf.setDash()
    pdf.setFont("Helvetica", 6.6)
    pdf.drawRightString(axes.left + axes.width - 1.5, y + 2.2, label)
    pdf.restoreState()


def draw_title(pdf: canvas.Canvas, x: float, y: float, letter: str, title: str) -> None:
    pdf.setFillColor(INK)
    pdf.setFont("Helvetica-Bold", 9.0)
    pdf.drawString(x, y, letter)
    pdf.setFont("Helvetica-Bold", 8.4)
    pdf.drawString(x + 14.0, y, title)


def log_budget_points(function: Callable[[int], float], maximum: int = 1000) -> list[tuple[float, float]]:
    budgets = sorted(
        {1, 2, 3, maximum}
        | {max(1, round(10 ** (3.0 * i / 279.0))) for i in range(280)}
    )
    return [(math.log10(k), function(k)) for k in budgets if k <= maximum]


def generate(output: Path) -> Path:
    output.parent.mkdir(parents=True, exist_ok=True)
    page_width = 7.15 * inch
    page_height = 2.55 * inch
    pdf = canvas.Canvas(str(output), pagesize=(page_width, page_height), pageCompression=1)
    pdf.setTitle("Temperature portfolios for pass@k - analytical figure")
    pdf.setAuthor("Changsu Jeong")
    pdf.setSubject("Closed-form theory figure; no new model experiments")

    outer = 16.0
    gap = 14.0
    panel_width = (page_width - 2.0 * outer - 2.0 * gap) / 3.0
    plot_left_offset = 29.0
    plot_right_margin = 5.0
    plot_bottom = 33.0
    plot_top = page_height - 31.0
    plot_width = panel_width - plot_left_offset - plot_right_margin
    plot_height = plot_top - plot_bottom
    panel_lefts = [outer + i * (panel_width + gap) for i in range(3)]
    title_y = page_height - 14.0
    log_ticks = [(0.0, "1"), (1.0, "10"), (2.0, "100"), (3.0, "1000")]

    # Panel A: upward-moving optimum in the persistent-difficulty regime.
    x0 = panel_lefts[0]
    draw_title(pdf, x0, title_y, "A", "Optimal temperature rises")
    axes_a = Axes(
        x0 + plot_left_offset,
        plot_bottom,
        plot_width,
        plot_height,
        0.0,
        3.0,
        0.0,
        0.85,
    )
    draw_axes(
        pdf,
        axes_a,
        x_ticks=log_ticks,
        y_ticks=[(0.0, "0"), (0.25, ".25"), (0.50, ".50"), (0.75, ".75")],
        x_label="budget k (log scale)",
        y_label="optimal t*",
    )

    def upward(k: int) -> float:
        return affine_optimum(
            k,
            mass_easy=0.5,
            easy_at_zero=0.60,
            easy_loss=0.30,
            hard_at_zero=0.25,
            hard_gain=0.15,
            low=0.0,
            high=1.0,
        )

    draw_dashed_horizontal(pdf, axes_a, 7.0 / 9.0, "limit 7/9", AXIS)
    draw_curve(pdf, axes_a, log_budget_points(upward), color=BLUE)
    for budget in (1, 3, 10, 100):
        pdf.setFillColor(BLUE)
        pdf.circle(axes_a.x(math.log10(budget)), axes_a.y(upward(budget)), 1.7, stroke=0, fill=1)

    # Panel B: normalized derivative difficulty kernel.
    x0 = panel_lefts[1]
    draw_title(pdf, x0, title_y, "B", "Beta kernel concentrates near 1/k")
    axes_b = Axes(
        x0 + plot_left_offset,
        plot_bottom,
        plot_width,
        plot_height,
        0.0,
        1.0,
        0.0,
        8.8,
    )
    draw_axes(
        pdf,
        axes_b,
        x_ticks=[(0.0, "0"), (0.25, ".25"), (0.50, ".50"), (0.75, ".75"), (1.0, "1")],
        y_ticks=[(0.0, "0"), (4.0, "4"), (8.0, "8")],
        x_label="one-draw success p",
        y_label="Beta(2,k) density",
    )
    kernel_specs = [
        (2, BLUE, None),
        (5, ORANGE, (4.0, 2.0)),
        (20, GREEN, (1.0, 1.6)),
    ]
    p_grid = [i / 500.0 for i in range(501)]
    for budget, color, dash in kernel_specs:
        draw_curve(
            pdf,
            axes_b,
            ((p, beta_2_k_density(p, budget)) for p in p_grid),
            color=color,
            width=1.3,
            dash=dash,
        )
        mode = 1.0 / budget
        pdf.setFillColor(color)
        pdf.circle(
            axes_b.x(mode), axes_b.y(beta_2_k_density(mode, budget)), 1.45, stroke=0, fill=1
        )

        pdf.setFillColor(INK)
        pdf.setFont("Helvetica-Bold", 7.0)
        label_dx = 5.0 if budget != 2 else 6.0
        label_dy = 2.0 if budget != 20 else -1.5
        pdf.drawString(
            axes_b.x(mode) + label_dx,
            axes_b.y(beta_2_k_density(mode, budget)) + label_dy,
            f"k={budget}",
        )

    # Panel C: a valid affine family whose optimum moves down when the
    # persistent easy/hard ordering assumption fails.
    x0 = panel_lefts[2]
    draw_title(pdf, x0, title_y, "C", "Without ordering, it can fall")
    axes_c = Axes(
        x0 + plot_left_offset,
        plot_bottom,
        plot_width,
        plot_height,
        0.0,
        3.0,
        0.35,
        1.02,
    )
    pdf.saveState()
    pdf.setFillColor(PALE_RED)
    pdf.rect(
        axes_c.left,
        axes_c.y(5.0 / 12.0),
        axes_c.width,
        axes_c.y(1.02) - axes_c.y(5.0 / 12.0),
        stroke=0,
        fill=1,
    )
    pdf.restoreState()
    draw_axes(
        pdf,
        axes_c,
        x_ticks=log_ticks,
        y_ticks=[(0.4, ".4"), (0.6, ".6"), (0.8, ".8"), (1.0, "1")],
        x_label="budget k (log scale)",
        y_label="optimal t*",
    )

    def downward(k: int) -> float:
        return affine_optimum(
            k,
            mass_easy=0.2,
            easy_at_zero=0.70,
            easy_loss=0.60,
            hard_at_zero=0.20,
            hard_gain=0.60,
            low=0.0,
            high=1.0,
        )

    draw_dashed_horizontal(pdf, axes_c, 5.0 / 12.0, "limit 5/12", AXIS)
    draw_curve(pdf, axes_c, log_budget_points(downward), color=RED)
    for budget in (1, 2, 3):
        pdf.setFillColor(RED)
        pdf.circle(
            axes_c.x(math.log10(budget)), axes_c.y(downward(budget)), 1.7, stroke=0, fill=1
        )
    pdf.setFillColor(INK)
    pdf.setFont("Helvetica", 6.8)
    pdf.drawString(
        axes_c.left + 18.0,
        axes_c.bottom + axes_c.height - 8.0,
        "t1=1, t2=29/30, t3=13/18",
    )

    pdf.showPage()
    pdf.save()
    return output


def main() -> None:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, required=True)
    args = parser.parse_args()
    result = generate(args.output.resolve())
    print(result)


if __name__ == "__main__":
    main()


==> anc/passk_temperature_theory/test_extended_theory.py <==
"""Extended deterministic checks for the paper's exact theorems.

These are mathematical consistency checks on finite synthetic distributions,
not new language-model experiments.
"""

from __future__ import annotations

import math
import random
import unittest
from typing import Sequence


def clip(value: float, low: float, high: float) -> float:
    return min(high, max(low, value))


def affine_pass_at_k(
    k: int,
    t: float,
    *,
    mass_easy: float,
    easy_at_zero: float,
    easy_loss: float,
    hard_at_zero: float,
    hard_gain: float,
) -> float:
    p_easy = easy_at_zero - easy_loss * t
    p_hard = hard_at_zero + hard_gain * t
    return 1.0 - (
        mass_easy * (1.0 - p_easy) ** k
        + (1.0 - mass_easy) * (1.0 - p_hard) ** k
    )


def affine_failure(
    k: int,
    t: float,
    *,
    mass_easy: float,
    easy_at_zero: float,
    easy_loss: float,
    hard_at_zero: float,
    hard_gain: float,
) -> float:
    """All-failure probability, avoiding cancellation when pass@k is near one."""
    p_easy = easy_at_zero - easy_loss * t
    p_hard = hard_at_zero + hard_gain * t
    return (
        mass_easy * (1.0 - p_easy) ** k
        + (1.0 - mass_easy) * (1.0 - p_hard) ** k
    )


def affine_optimum(
    k: int,
    *,
    mass_easy: float,
    easy_at_zero: float,
    easy_loss: float,
    hard_at_zero: float,
    hard_gain: float,
    low: float,
    high: float,
) -> float:
    """General-mass closed form, including the k=1 boundary case."""
    failure_slope = mass_easy * easy_loss - (1.0 - mass_easy) * hard_gain
    if k == 1:
        if failure_slope > 0.0:
            return low
        if failure_slope < 0.0:
            return high
        return 0.5 * (low + high)

    failure_easy_zero = 1.0 - easy_at_zero
    failure_hard_zero = 1.0 - hard_at_zero
    c_ratio = mass_easy * easy_loss / ((1.0 - mass_easy) * hard_gain)
    r_k = c_ratio ** (1.0 / (k - 1))
    raw = (failure_hard_zero - r_k * failure_easy_zero) / (
        hard_gain + r_k * easy_loss
    )
    return clip(raw, low, high)


def allocation_failures(
    k: int,
    q_a: Sequence[float],
    q_b: Sequence[float],
    weights: Sequence[float],
) -> list[float]:
    """F(z) for z draws from A and k-z draws from B."""
    return [
        sum(w * a**z * b ** (k - z) for w, a, b in zip(weights, q_a, q_b))
        for z in range(k + 1)
    ]


class GeneralMassAffineTests(unittest.TestCase):
    def test_closed_form_matches_dense_grid(self) -> None:
        cases = [
            # Persistent easy/hard ordering and an upward-moving optimum.
            dict(
                mass_easy=0.50,
                easy_at_zero=0.60,
                easy_loss=0.30,
                hard_at_zero=0.25,
                hard_gain=0.15,
                low=0.0,
                high=1.0,
            ),
            # Unequal mass and a low-boundary solution at small k.
            dict(
                mass_easy=0.70,
                easy_at_zero=0.78,
                easy_loss=0.16,
                hard_at_zero=0.18,
                hard_gain=0.10,
                low=0.0,
                high=1.2,
            ),
            # Reverse regime used for the explicit downward counterexample.
            dict(
                mass_easy=0.20,
                easy_at_zero=0.70,
                easy_loss=0.60,
                hard_at_zero=0.20,
                hard_gain=0.60,
                low=0.0,
                high=1.0,
            ),
        ]
        grid_size = 30_000
        for params in cases:
            for k in (1, 2, 3, 5, 10, 50):
                closed = affine_optimum(k, **params)
                low, high = params["low"], params["high"]
                grid = [low + (high - low) * i / grid_size for i in range(grid_size + 1)]
                brute = min(
                    grid,
                    key=lambda t: affine_failure(
                        k,
                        t,
                        **{name: value for name, value in params.items() if name not in {"low", "high"}},
                    ),
                )
                self.assertLessEqual(abs(brute - closed), (high - low) / grid_size + 1e-10)

    def test_upward_regime_and_limit(self) -> None:
        params = dict(
            mass_easy=0.50,
            easy_at_zero=0.60,
            easy_loss=0.30,
            hard_at_zero=0.25,
            hard_gain=0.15,
            low=0.0,
            high=1.0,
        )
        optima = [affine_optimum(k, **params) for k in range(1, 2001)]
        self.assertTrue(all(b + 1e-14 >= a for a, b in zip(optima, optima[1:])))
        self.assertAlmostEqual(affine_optimum(1_000_000, **params), 7.0 / 9.0, places=5)

    def test_exact_downward_counterexample(self) -> None:
        params = dict(
            mass_easy=0.20,
            easy_at_zero=0.70,
            easy_loss=0.60,
            hard_at_zero=0.20,
            hard_gain=0.60,
            low=0.0,
            high=1.0,
        )
        self.assertEqual(affine_optimum(1, **params), 1.0)
        self.assertAlmostEqual(affine_optimum(2, **params), 29.0 / 30.0)
        self.assertAlmostEqual(affine_optimum(3, **params), 13.0 / 18.0)
        optima = [affine_optimum(k, **params) for k in range(1, 1001)]
        self.assertTrue(all(b <= a + 1e-14 for a, b in zip(optima, optima[1:])))
        self.assertAlmostEqual(
            affine_optimum(1_000_000, **params), 5.0 / 12.0, places=5
        )
        # The labels cross at t=5/12.  Below the crossing, the lower-success
        # hard type has the larger log-success response; above it, the
        # lower-success easy type has the smaller response, violating the
        # response-order condition used by the monotonicity theorem.
        crossing = 5.0 / 12.0

        def p_easy(t: float) -> float:
            return params["easy_at_zero"] - params["easy_loss"] * t

        def p_hard(t: float) -> float:
            return params["hard_at_zero"] + params["hard_gain"] * t

        def response_easy(t: float) -> float:
            return -params["easy_loss"] / p_easy(t)

        def response_hard(t: float) -> float:
            return params["hard_gain"] / p_hard(t)

        self.assertAlmostEqual(p_easy(crossing), p_hard(crossing))

        below = crossing - 1.0 / 12.0
        self.assertGreater(p_easy(below), p_hard(below))
        self.assertGreater(response_hard(below), response_easy(below))

        above = crossing + 1.0 / 12.0
        self.assertLess(p_easy(above), p_hard(above))
        self.assertLess(response_easy(above), response_hard(above))


class DerivativeNestingTests(unittest.TestCase):
    def test_finite_task_log_success_response_ordering(self) -> None:
        probabilities = [0.05, 0.15, 0.35, 0.65, 0.85]
        responses = [4.0, 2.0, 0.5, -1.0, -3.0]
        weights = [0.20] * 5
        self.assertTrue(
            all(b <= a for a, b in zip(responses, responses[1:])),
            "log-success response must be nonincreasing in current success",
        )

        normalized_scores = []
        derivative_signs = []
        for k in range(1, 101):
            tilted_weights = [
                w * p * (1.0 - p) ** (k - 1) for w, p in zip(weights, probabilities)
            ]
            numerator = sum(
                weight * response
                for weight, response in zip(tilted_weights, responses)
            )
            normalized_scores.append(numerator / sum(tilted_weights))
            derivative_signs.append(math.copysign(1.0, numerator) if numerator else 0.0)

        self.assertTrue(
            all(b + 1e-13 >= a for a, b in zip(normalized_scores, normalized_scores[1:]))
        )
        # Once the derivative is nonnegative, every larger-budget derivative
        # remains nonnegative.  The raw derivative need not be monotone.
        first_nonnegative = next(i for i, sign in enumerate(derivative_signs) if sign >= 0.0)
        self.assertTrue(all(sign >= 0.0 for sign in derivative_signs[first_nonnegative:]))
        self.assertEqual(first_nonnegative + 1, 3)


class ArbitraryDistributionMixingTests(unittest.TestCase):
    def test_exact_strict_mixing_gate_on_seeded_distributions(self) -> None:
        rng = random.Random(20260717)
        for _ in range(500):
            task_count = rng.randint(2, 8)
            raw_weights = [rng.uniform(0.1, 1.0) for _ in range(task_count)]
            total = sum(raw_weights)
            weights = [value / total for value in raw_weights]
            p_a = [rng.uniform(0.02, 0.98) for _ in range(task_count)]
            p_b = [rng.uniform(0.02, 0.98) for _ in range(task_count)]
            q_a = [1.0 - p for p in p_a]
            q_b = [1.0 - p for p in p_b]
            k = rng.randint(2, 12)

            failures = allocation_failures(k, q_a, q_b, weights)
            strict_interior_winner = min(failures[1:-1]) < min(failures[0], failures[-1])
            inward_from_b = sum(
                w * b ** (k - 1) * (a_success - b_success)
                for w, b, a_success, b_success in zip(weights, q_b, p_a, p_b)
            )
            inward_from_a = sum(
                w * a ** (k - 1) * (a_success - b_success)
                for w, a, a_success, b_success in zip(weights, q_a, p_a, p_b)
            )
            gate = inward_from_b > 0.0 and inward_from_a < 0.0
            self.assertEqual(strict_interior_winner, gate)

            # The exact second-difference identity proves discrete convexity.
            for z in range(k - 1):
                second_difference = failures[z + 2] - 2.0 * failures[z + 1] + failures[z]
                identity = sum(
                    w * a**z * b ** (k - z - 2) * (a - b) ** 2
                    for w, a, b in zip(weights, q_a, q_b)
                )
                self.assertAlmostEqual(second_difference, identity, places=12)
                self.assertGreaterEqual(second_difference, -1e-13)

    def test_gate_is_strict_in_known_complementary_example(self) -> None:
        weights = [0.5, 0.5]
        q_a = [0.1, 0.9]
        q_b = [0.8, 0.5]
        p_a = [1.0 - value for value in q_a]
        p_b = [1.0 - value for value in q_b]
        k = 10
        left = sum(
            w * b ** (k - 1) * (a_success - b_success)
            for w, b, a_success, b_success in zip(weights, q_b, p_a, p_b)
        )
        right = sum(
            w * a ** (k - 1) * (a_success - b_success)
            for w, a, a_success, b_success in zip(weights, q_a, p_a, p_b)
        )
        failures = allocation_failures(k, q_a, q_b, weights)
        self.assertGreater(left, 0.0)
        self.assertLess(right, 0.0)
        self.assertEqual(min(range(k + 1), key=failures.__getitem__), 2)
        self.assertLess(failures[2], failures[0])
        self.assertLess(failures[2], failures[-1])


if __name__ == "__main__":
    unittest.main()


==> anc/passk_temperature_theory/test_verify_theory.py <==
from __future__ import annotations

import math
import unittest
from fractions import Fraction

from passk_temperature_theory.verify_theory import (
    continuous_mixed_optimum,
    finite_differences,
    mixed_failure,
    optimal_temperature_two_linear,
    pass_at_k_two_linear,
    run_checks,
)


class TwoTaskTemperatureTests(unittest.TestCase):
    def test_displayed_optima(self) -> None:
        expected = {
            1: 0.0,
            2: 0.0,
            3: 0.3209578747703623,
            5: 0.5413134394287892,
            10: 0.6708103004299345,
        }
        for k, value in expected.items():
            self.assertAlmostEqual(optimal_temperature_two_linear(k), value, places=12)

    def test_closed_form_is_local_maximum(self) -> None:
        for k in range(2, 50):
            t = optimal_temperature_two_linear(k)
            center = pass_at_k_two_linear(k, t)
            for step in (-1e-5, 1e-5):
                neighbor = min(1.0, max(0.0, t + step))
                self.assertGreaterEqual(center + 1e-14, pass_at_k_two_linear(k, neighbor))

    def test_budget_monotonicity(self) -> None:
        values = [optimal_temperature_two_linear(k) for k in range(1, 500)]
        self.assertTrue(all(b >= a for a, b in zip(values, values[1:])))

    def test_limit(self) -> None:
        self.assertAlmostEqual(optimal_temperature_two_linear(1_000_000), 7 / 9, places=5)


class MixedAllocationTests(unittest.TestCase):
    def test_exact_optimum(self) -> None:
        values = [mixed_failure(10, n) for n in range(11)]
        self.assertEqual(min(range(11), key=values.__getitem__), 8)
        self.assertLess(values[8], values[0])
        self.assertLess(values[8], values[10])

    def test_exact_values(self) -> None:
        self.assertEqual(mixed_failure(10, 0), Fraction(1743392201, 10_000_000_000))
        self.assertEqual(mixed_failure(10, 10), Fraction(1083507449, 20_000_000_000))

    def test_continuous_rounding(self) -> None:
        optimum = continuous_mixed_optimum(10)
        self.assertIn(8, {math.floor(optimum), math.ceil(optimum)})

    def test_discrete_convexity(self) -> None:
        values = [mixed_failure(10, n) for n in range(11)]
        first = [values[i + 1] - values[i] for i in range(10)]
        self.assertTrue(all(b > a for a, b in zip(first, first[1:])))


class MomentShapeTests(unittest.TestCase):
    def test_positive_measure_sign_pattern(self) -> None:
        moments = [0.3 * 0.2**j + 0.7 * 0.8**j for j in range(20)]
        for order in range(8):
            signed = [((-1) ** order) * x for x in finite_differences(moments, order)]
            self.assertTrue(all(x >= -1e-13 for x in signed))

    def test_full_check_bundle(self) -> None:
        self.assertEqual(run_checks()["status"], "all checks passed")


if __name__ == "__main__":
    unittest.main()


==> anc/passk_temperature_theory/verify_theory.py <==
"""Deterministic checks for the pass@k temperature theory.

The checks support displayed examples and algebraic identities. General
results rely on the proofs in the manuscript `main.tex` and, in the arXiv
source package, `anc/THEORY_NOTES.txt`.
"""

from __future__ import annotations

import math
from fractions import Fraction


def pass_at_k_two_linear(
    k: int,
    t: float,
    a: float = 0.60,
    b: float = 0.30,
    c: float = 0.25,
    d: float = 0.15,
) -> float:
    """Aggregate pass@k in the equal-weight two-task linear family."""
    p_easy = a - b * t
    p_hard = c + d * t
    return 1.0 - 0.5 * ((1.0 - p_easy) ** k + (1.0 - p_hard) ** k)


def failure_two_linear(
    k: int,
    t: float,
    a: float = 0.60,
    b: float = 0.30,
    c: float = 0.25,
    d: float = 0.15,
) -> float:
    """All-failure probability, numerically stable at large k."""
    p_easy = a - b * t
    p_hard = c + d * t
    return 0.5 * ((1.0 - p_easy) ** k + (1.0 - p_hard) ** k)


def optimal_temperature_two_linear(
    k: int,
    a: float = 0.60,
    b: float = 0.30,
    c: float = 0.25,
    d: float = 0.15,
) -> float:
    """Closed-form clipped optimizer from manuscript Proposition 5.1."""
    if k == 1:
        return 0.0 if b > d else 1.0 if d > b else float("nan")
    r = (b / d) ** (1.0 / (k - 1))
    raw = ((1.0 - c) - r * (1.0 - a)) / (d + r * b)
    return min(1.0, max(0.0, raw))


def mixed_failure(
    k: int,
    n_high: int,
    w: Fraction = Fraction(1, 2),
    easy_low: Fraction = Fraction(1, 10),
    easy_high: Fraction = Fraction(4, 5),
    hard_low: Fraction = Fraction(9, 10),
    hard_high: Fraction = Fraction(1, 2),
) -> Fraction:
    """Exact failure probability for a two-task/two-temperature schedule."""
    n_low = k - n_high
    return (
        w * easy_low**n_low * easy_high**n_high
        + (1 - w) * hard_low**n_low * hard_high**n_high
    )


def continuous_mixed_optimum(
    k: int,
    w: float = 0.5,
    easy_low: float = 0.1,
    easy_high: float = 0.8,
    hard_low: float = 0.9,
    hard_high: float = 0.5,
) -> float:
    """Continuous count optimum from anc/THEORY_NOTES.txt, Theorem 6."""
    r_easy = easy_high / easy_low
    r_hard = hard_high / hard_low
    ratio = (
        (1.0 - w)
        * hard_low**k
        * (-math.log(r_hard))
        / (w * easy_low**k * math.log(r_easy))
    )
    raw = math.log(ratio) / math.log(r_easy / r_hard)
    return min(float(k), max(0.0, raw))


def finite_differences(values: list[float], order: int) -> list[float]:
    result = values[:]
    for _ in range(order):
        result = [b - a for a, b in zip(result, result[1:])]
    return result


def require(condition: bool, message: str) -> None:
    """Raise an optimization-stable verification failure."""
    if not condition:
        raise RuntimeError(message)


def run_checks() -> dict[str, object]:
    # Closed form versus a dense grid and monotonicity over a wide budget range.
    optima = [optimal_temperature_two_linear(k) for k in range(1, 1001)]
    require(
        all(y + 1e-14 >= x for x, y in zip(optima, optima[1:])),
        "two-task optima are not budget-monotone",
    )
    require(abs(optima[-1] - 7.0 / 9.0) < 0.01, "two-task limit check failed")

    displayed = {k: optimal_temperature_two_linear(k) for k in (1, 2, 3, 5, 10, 100)}
    for k, closed in displayed.items():
        grid = [i / 20000 for i in range(20001)]
        brute = min(grid, key=lambda t: failure_two_linear(k, t))
        require(
            abs(brute - closed) <= 1.0 / 20000 + 1e-10,
            f"closed-form optimizer disagrees with grid at k={k}",
        )

    # Exact mixed allocation example.
    failures = [mixed_failure(10, n) for n in range(11)]
    best_n = min(range(11), key=failures.__getitem__)
    require(best_n == 8, "mixed-allocation optimum is not n=8")
    require(failures[best_n] < failures[0], "mixed schedule does not beat all-low")
    require(failures[best_n] < failures[-1], "mixed schedule does not beat all-high")
    cont = continuous_mixed_optimum(10)
    require(7.0 < cont < 9.0, "continuous mixed optimum left the expected interval")
    require(
        best_n in {math.floor(cont), math.ceil(cont)},
        "integer optimum is not adjacent to the continuous optimum",
    )

    # Strict discrete convexity: first differences increase.
    first = [failures[i + 1] - failures[i] for i in range(10)]
    require(
        all(y > x for x, y in zip(first, first[1:])),
        "mixed-allocation first differences are not strictly increasing",
    )

    # A positive signed response measure has completely monotone moments.
    # sigma = .3 delta_.2 + .7 delta_.8
    moments = [0.3 * 0.2**j + 0.7 * 0.8**j for j in range(16)]
    for r in range(6):
        diffs = finite_differences(moments, r)
        require(
            all(((-1) ** r) * value >= -1e-14 for value in diffs),
            f"moment sign pattern failed at order {r}",
        )

    return {
        "two_task_optima": displayed,
        "two_task_limit": 7.0 / 9.0,
        "mixed_continuous_optimum": cont,
        "mixed_integer_optimum": best_n,
        "mixed_failure_best": float(failures[best_n]),
        "mixed_failure_all_low": float(failures[0]),
        "mixed_failure_all_high": float(failures[-1]),
        "status": "all checks passed",
    }


if __name__ == "__main__":
    for key, value in run_checks().items():
        print(f"{key}: {value}")

